Virtual element method for semilinear sine-Gordon equation over polygonal mesh using product approximation technique

In this paper, we employ the linear virtual element spaces to discretize the semilinear sine-Gordon equation in two dimensions. The salient features of the virtual element method (VEM) are: (a) it does not require explicit form of the shape functions to construct the nonlinear and the bilinear terms, and (b) relaxes the constraint on the mesh topology by allowing the domain to be discretized with general polygons consisting of both convex and concave elements, and (c) easy mesh refinements (hanging nodes and interfaces are allowed). The nonlinear source term is discretized by employing the product approximation technique and for temporal discretization, the Crank-Nicolson scheme is used. The resulting nonlinear equations are solved using the Newton's method. We derive a priori error estimations in $L^2$ and $H^1$ norms. The convergence properties and the accuracy of the virtual element method for the solution of the sine-Gordon equation are demonstrated with academic numerical experiments.

==> code.m <==
u_old=u0; % compute from h(x,y)
u_next=u1; % compute from g(x,y)
u_new=u_next;
for t=2:tfinal % time loop
    for kti=1:500 % nonlinear loop, deltt=(t_{l}-t_{l-1})
        u_tmp=u_new;
        rho1=M*((1/deltt)*(1/deltt))*(u_new-2*u_next+u_old); % M mass matrix
        rho2=0.5*A*(u_new+u_old); % A stiffness matrix
        rho3=0.5*(M*(sin(u_new))+M*(sin(u_old)));
        rho=rho1+rho2+rho3; % residual
        %jacobian matrix
        for j=1:sdof
            J(:,j)=M(:,j)*(1/deltt)*(1/deltt)+0.5*A(:,j)
            +0.5*M(:,j)*(cos(u_tmp(j)));
        end
        %%ensure to make increment=0 on the boundary
        for i=1:length(bcdof)
            c=bcdof(i);
            for j=1:sdof
                J(c,j)=0;
            end
            J(c,c)=1;
            rho(c)=bcval(i);
        end
        
        u_new=u_tmp-J\rho; %% update the solution
        if norm(u_tmp(Noden,:)-u_new(Noden,:),2) < 5e-9 % Noden signify interior nodes
            break;
        end
        %enforcing boundary condition
          for z=1:length(bcdof)
             c=bcdof(z);% bcdof denotes boundary degrees of freedom
             u_new(c)=4*atan(exp(gcoord(c,1)+gcoord(c,2)-t*deltt)); % exact solution
          end
    end
    u_old=u_next;
    u_next=u_new;
    end
